Twist-angle dependence of the proximity spin-orbit coupling in graphene on transition-metal dichalcogenides

We theoretically study the proximity spin-orbit coupling in graphene on transition-metal dichalcogenides monolayer stacked with arbitrary twist angles. We find that the relative rotation greatly enhances the spin splitting of graphene, typically by a few to ten times compared to the non-rotated geometry,and the maximum splitting is achieved around $20^\circ$. The induced SOC can be changed from the Zeeman-type to the Rashba-type by rotation. The spin-splitting is also quite sensitive to the gate-induced potential, and it sharply rises when the graphene's Dirac point is shifted toward the TMDC band. The theoretical method does not need the exact lattice matching and it is applicable to any incommensurate bilayer systems. It is useful for the twist-angle engineering of a variety of van der Waals proximity effects.

==> anc/SupplMaterial.bbl <==
\providecommand{\noopsort}[1]{}\providecommand{\singleletter}[1]{#1}%
\begin{thebibliography}{11}
\expandafter\ifx\csname natexlab\endcsname\relax\def\natexlab#1{#1}\fi
\expandafter\ifx\csname bibnamefont\endcsname\relax
  \def\bibnamefont#1{#1}\fi
\expandafter\ifx\csname bibfnamefont\endcsname\relax
  \def\bibfnamefont#1{#1}\fi
\expandafter\ifx\csname citenamefont\endcsname\relax
  \def\citenamefont#1{#1}\fi
\expandafter\ifx\csname url\endcsname\relax
  \def\url#1{\texttt{#1}}\fi
\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi
\providecommand{\bibinfo}[2]{#2}
\providecommand{\eprint}[2][]{\url{#2}}

\bibitem[{\citenamefont{Slater and Koster}(1954)}]{slater1954simplified}
\bibinfo{author}{\bibfnamefont{J.~C.} \bibnamefont{Slater}} \bibnamefont{and}
  \bibinfo{author}{\bibfnamefont{G.~F.} \bibnamefont{Koster}},
  \bibinfo{journal}{Physical Review} \textbf{\bibinfo{volume}{94}},
  \bibinfo{pages}{1498} (\bibinfo{year}{1954}).

\bibitem[{\citenamefont{Trambly~de Laissardiere
  et~al.}(2010)\citenamefont{Trambly~de Laissardiere, Mayou, and
  Magaud}}]{trambly2010localization}
\bibinfo{author}{\bibfnamefont{G.}~\bibnamefont{Trambly~de Laissardiere}},
  \bibinfo{author}{\bibfnamefont{D.}~\bibnamefont{Mayou}}, \bibnamefont{and}
  \bibinfo{author}{\bibfnamefont{L.}~\bibnamefont{Magaud}},
  \bibinfo{journal}{Nano letters} \textbf{\bibinfo{volume}{10}},
  \bibinfo{pages}{804} (\bibinfo{year}{2010}).

\bibitem[{\citenamefont{Nakanishi and Ando}(2001)}]{nakanishi2001conductance}
\bibinfo{author}{\bibfnamefont{T.}~\bibnamefont{Nakanishi}} \bibnamefont{and}
  \bibinfo{author}{\bibfnamefont{T.}~\bibnamefont{Ando}},
  \bibinfo{journal}{Journal of the Physical Society of Japan}
  \textbf{\bibinfo{volume}{70}}, \bibinfo{pages}{1647} (\bibinfo{year}{2001}).

\bibitem[{\citenamefont{Uryu}(2004)}]{uryu2004electronic}
\bibinfo{author}{\bibfnamefont{S.}~\bibnamefont{Uryu}},
  \bibinfo{journal}{Physical Review B} \textbf{\bibinfo{volume}{69}},
  \bibinfo{pages}{075402} (\bibinfo{year}{2004}).

\bibitem[{\citenamefont{Harrison}(2004)}]{harrison2004elementary}
\bibinfo{author}{\bibfnamefont{W.~A.} \bibnamefont{Harrison}},
  \emph{\bibinfo{title}{Elementary Electronic Structure: Revised}}
  (\bibinfo{publisher}{World Scientific Publishing Company},
  \bibinfo{year}{2004}).

\bibitem[{\citenamefont{Huheey and Cottrell}(1958)}]{huheey1958strengths}
\bibinfo{author}{\bibfnamefont{J.}~\bibnamefont{Huheey}} \bibnamefont{and}
  \bibinfo{author}{\bibfnamefont{T.}~\bibnamefont{Cottrell}},
  \emph{\bibinfo{title}{The strengths of chemical bonds}}
  (\bibinfo{year}{1958}).

\bibitem[{\citenamefont{Jenks et~al.}(1994)\citenamefont{Jenks, Lee, and
  Shutters}}]{jenks1994photochemistry}
\bibinfo{author}{\bibfnamefont{W.~S.} \bibnamefont{Jenks}},
  \bibinfo{author}{\bibfnamefont{W.}~\bibnamefont{Lee}}, \bibnamefont{and}
  \bibinfo{author}{\bibfnamefont{D.}~\bibnamefont{Shutters}},
  \bibinfo{journal}{The Journal of Physical Chemistry}
  \textbf{\bibinfo{volume}{98}}, \bibinfo{pages}{2282} (\bibinfo{year}{1994}).

\bibitem[{\citenamefont{Mak}(1984)}]{mak1984crystal}
\bibinfo{author}{\bibfnamefont{T.~C.} \bibnamefont{Mak}},
  \bibinfo{journal}{Zeitschrift f{\"u}r Kristallographie-Crystalline Materials}
  \textbf{\bibinfo{volume}{166}}, \bibinfo{pages}{277} (\bibinfo{year}{1984}).

\bibitem[{\citenamefont{Rudy et~al.}(1962)\citenamefont{Rudy, Rudy, and
  Benesovsky}}]{rudy1962untersuchungen}
\bibinfo{author}{\bibfnamefont{E.}~\bibnamefont{Rudy}},
  \bibinfo{author}{\bibfnamefont{E.}~\bibnamefont{Rudy}}, \bibnamefont{and}
  \bibinfo{author}{\bibfnamefont{F.}~\bibnamefont{Benesovsky}},
  \bibinfo{journal}{Monatshefte f{\"u}r Chemie und verwandte Teile anderer
  Wissenschaften} \textbf{\bibinfo{volume}{93}}, \bibinfo{pages}{1176}
  (\bibinfo{year}{1962}).

\bibitem[{\citenamefont{Ando}(2005)}]{ando2005theory}
\bibinfo{author}{\bibfnamefont{T.}~\bibnamefont{Ando}}, \bibinfo{journal}{J.
  Phys. Soc. Jpn.} \textbf{\bibinfo{volume}{74}}, \bibinfo{pages}{777}
  (\bibinfo{year}{2005}).

\bibitem[{\citenamefont{Guinea}(2010)}]{guinea2010spin}
\bibinfo{author}{\bibfnamefont{F.}~\bibnamefont{Guinea}}, \bibinfo{journal}{New
  Journal of Physics} \textbf{\bibinfo{volume}{12}}, \bibinfo{pages}{083063}
  (\bibinfo{year}{2010}).

\end{thebibliography}


==> anc/SupplMaterial.tex <==
\documentclass[onecolumn,aps,superscriptaddress]{revtex4}
\usepackage{graphicx}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{bm}
\usepackage{color}
\usepackage{braket}

\def\Journal #1,#2,#3,#4#5#6#7{#1 {\bf #2}, #3 (#4#5#6#7)}

\def\e{\varepsilon}
\def\p{\prime}
\def\s{\sigma}
\def\Vec{\mathbf}
\def\GVec#1{\mbox{\boldmath $#1$}}
\def\vpsi{\overrightarrow{\psi}}
\def\vphi{\overrightarrow{\phi}}
\def\bk{\bm{k}}
\def\lb{\ell_{\rm B}}
\def\bc{{\bf c}}

\newcommand{\etal}{\textit{et al}.}
\newcommand{\ie}{\textit{i}.\textit{e}.}
\newcommand{\eg}{\textit{e}.\textit{g}.}
\newcommand{\degree}{$^{\circ}$}


\begin{document}

%\title{A Model for Metal-Insulator Transition and Dirac Mass Generation in \\ Graphene Superlattices}

\title{Supplementary Material for ``Twist angle dependence of the proximity spin-orbit coupling in graphene on transition-metal dichalcogenides"\\
}

\author{Yang Li}
\affiliation{Department of Physics, Tohoku University,  Sendai 980-8578, Japan}
	
\author{Mikito Koshino}
%\thanks{koshino@phys.sci.osaka-u.ac.jp}
\affiliation{Department of Physics, Osaka University,  Toyonaka 560-0043, Japan}

\maketitle

\section{Tight-binding formulation for interlayer coupling in graphene-TMDC bilayer}

In the following, we present the tight-binding formulation to describe the interlayer coupling
between graphene and TMDC.
For the transfer integral from a graphene's $p_z$ orbital to TMDC's $p$ and $d$ orbitals, we adopt the 
standard Slater-Koster parameterization \cite{slater1954simplified}.
\begin{align}
&-T_{p_x,p_z}(\Vec{R}) =  e_x e_z V_{pp\sigma} - e_x e_z  V_{pp\pi}, \nonumber\\
&-T_{p_y,p_z}(\Vec{R}) =  e_y e_z  V_{pp\sigma} - e_y e_z  V_{pp\pi}, \nonumber\\
&-T_{p_z,p_z}(\Vec{R}) =  e_z^2 V_{pp\sigma} + (1 - e_z^2) V_{pp\pi}, \nonumber\\
&-T_{d_{xz}p_z}(\mathbf{R}) = \sqrt{3} e_z^2 e_x V_{pd\sigma} + e_x (1 - 2 e_z^2) V_{pd\pi} \nonumber\\
&-T_{d_{yz}p_z}(\mathbf{R}) = \sqrt{3} e_z^2 e_y V_{pd\sigma} + e_y (1 - 2 e_z^2) V_{pd\pi}\nonumber\\
&-T_{d_{xy}p_z}(\mathbf{R}) = \sqrt{3} e_x e_y e_z V_{pd\sigma} -  2 e_x e_y e_z V_{pd\pi}\nonumber\\
&-T_{d_{x^2 - y^2}p_z}(\mathbf{R}) = \frac{\sqrt{3}}{2} e_z (e_x^2 - e_y^2) V_{pd\sigma} 
%\nonumber \\
%&\qquad\qquad\qquad 
- e_z (e_x^2 - e_y^2) V_{pd\pi}\nonumber\\
&-T_{d_{3z^2 - r^2}p_z}(\mathbf{R}) = e_z (e_z^2 - (e_x^2 + e_y^2) / 2) V_{pd\sigma} 
%\nonumber \\
%&\qquad\qquad\qquad  
+ \sqrt{3} e_z (e_x^2 + e_y^2) V_{pd\pi},
\end{align}
where $-T_{ab}(\Vec{R})$ stands for the transfer intergral from the orbital $b$ at the origin to the orbital $a$ at the 
position $\Vec{R}$, and $e_i = R_i / R\, (i=x,y,z)$.	
$V_{pa\beta}(\Vec{R})$ is the hopping integral between carbon $p$ orbital and 
$a\,(=p,d)$ orbital of TMDC, arranged in  $\beta\,(=\sigma,\pi)$ configuration.
Here we assume exponentially decaying functions \cite{trambly2010localization, nakanishi2001conductance, uryu2004electronic}
\begin{align}
V_{pp\beta}(\Vec{R}) & =  V_{pp\beta}^0 \, e^{-(R - d_{\rm C-Ch})/r^0_{\rm C-Ch}} \nonumber \\
V_{pd\beta}(\Vec{R}) & =  V_{pd\beta}^0 \, e^{-(R - d_{\rm C-M})/r^0_{\rm C-M}}.
\end{align}
Here $d_{\rm C-Ch}$($d_{\rm C-M}$) is the reference bond length of carbon and chalcogen (transition metal) atom,
and the $r^0_{\rm C-Ch}$($r^0_{\rm C-M}$) is the characteristic decay length in the hopping amplitude.
The prefactors $V_{pp\sigma}^0$ and $V_{pp\pi}^0$ are the hopping integrals at the reference bond lengths,
which are given by the Harrison's model \cite{harrison2004elementary}
	\begin{align}
&		V_{pp\sigma}^0 = 2.22 \eta_{\rm C-Ch} \frac{\hbar^2}{m d_{\rm C-Ch}^2}, 
\quad V_{pp\pi}^0 = -0.63 \eta_{\rm C-Ch} \frac{\hbar^2}{m d_{\rm C-Ch}^2},\nonumber \\
&		V_{pd\sigma}^0 = -\frac{3 \sqrt{15}}{2 \pi} \eta_{\rm C-M} \frac{\hbar^2 \sqrt{r_p r_d^3}}{m d_{\rm C-M}^2}, 
\quad V_{pd\pi}^0 = -\frac{3 \sqrt{5}}{2 \pi} \eta_{\rm C-M} \frac{\hbar^2 \sqrt{r_p r_d^3}}{m d_{\rm C-M}^2}.
	\end{align}
Here $m$ is the bare electron mass, $r_p$ and $r_d$ are the radii of $p$ orbital and $d$ orbitals, respectively,
and $\eta_{\rm C-Ch}$ and $\eta_{\rm C-M}$ are the fitting parameters  ($\eta_{\rm C-Ch}=\eta_{\rm C-M}=1$ in the original model \cite{harrison2004elementary}). 
We adopt the parameters $d_{\rm C-S} = 1.82$\AA\cite{huheey1958strengths}, $d_{\rm C-Se} = 1.94$\AA\cite{jenks1994photochemistry}, 
$d_{\rm C-Mo} = 2.059$\AA\cite{mak1984crystal} and $d_{\rm C-W} = 2.2$\AA\cite{rudy1962untersuchungen}.
$r_p = 6.59$\AA \, for C, $r_d=1.231$\AA \,  and $1.268$\AA \, for Mo and W, respectively\cite{harrison2004elementary}.
 The decaying length $r^0_{C-X}$ and the amplitude parameter $\eta_{C-X}$ are tuned 
to reproduce the first-principles band structures for MoS$_2$ and WS$_2$ at 0\degree rotation.
Obtained values are $r^0_{\rm C-S} =1.131$\AA, $r^0_{\rm C-Se} =1.205$\AA, $r^0_{C-Mo} =1.280$\AA, $r^0_{\rm C-W} =1.367$\AA and $\eta_{\rm C-S} = 1.26$, $\eta_{\rm C-Mo} = 0.92$ $\eta_{\rm C-W} = 0.30$, which are used throughout the paper.

\section{Symmetry consideration of the induced effective potential on graphene}

Here we argue about the restriction on the effective spin-orbit Hamiltonian $V^{\pm}_{\rm eff}$.
The lattice structure has the $C_3$ (120$^\circ$) rotational symmetry with respect to the rotation center.
Apart from the spin part, the low-energy state of graphene is expressed by\cite{ando2005theory}
\begin{align}
& |\psi\rangle = 
\sum_{\xi=\pm}
\left[
\sum_{\Vec{R}_{A}} F_A^\xi(\Vec{R}_{A})e^{i\Vec{K}_\xi\cdot\Vec{R}_{A}} |\Vec{R}_{A}\rangle
+ \sum_{\Vec{R}_{B}} F_B^\xi(\Vec{R}_{B})e^{i\Vec{K}_\xi\cdot\Vec{R}_{B}} |\Vec{R}_{B}\rangle
\right],
\end{align}
where $\Vec{R}_{X} (X = A,B)$ runs over the atomic positions of sublattice $X$,
$|\Vec{R}_{X}\rangle$ is the $p_z$ orbital at   $\Vec{R}_{X}$, and
$F_X^\xi(\Vec{r})$ is the smooth envelop function of sublattice $X$ and the valley $\xi$.
The state is represented by the four-component wave function $\Vec{F} (\Vec{r})= (F_A^+(\Vec{r}), F_B^+(\Vec{r}), F_A^-(\Vec{r}), F_B^-(\Vec{r}))^T$,
where $T$ is the matrix transposition.

The time reversal operation ${\cal T}$ is written as
\begin{align}
{\cal T} |\psi\rangle 
=& 
\sum_{\xi=\pm}
\left[
\sum_{\Vec{R}_{A}} (F_A^\xi(\Vec{R}_{A}))^*e^{-i\Vec{K}_\xi\cdot\Vec{R}_{A}} |\Vec{R}_{A}\rangle
+ \sum_{\Vec{R}_{B}} (F_B^\xi(\Vec{R}_{B}))^*e^{-i\Vec{K}_\xi\cdot\Vec{R}_{B}} |\Vec{R}_{B}\rangle
\right]
\nonumber\\
=& 
\sum_{\xi=\pm}
\left[
\sum_{\Vec{R}_{A}} (F_A^{-\xi}(\Vec{R}_{A}))^*e^{i\Vec{K}_\xi\cdot\Vec{R}_{A}} |\Vec{R}_{A}\rangle
+ \sum_{\Vec{R}_{B}} (F_B^{-\xi}(\Vec{R}_{B}))^*e^{i\Vec{K}_\xi\cdot\Vec{R}_{B}} |\Vec{R}_{B}\rangle
\right],
\end{align}
where we used $-\Vec{K}_\xi = \Vec{K}_{-\xi}$.
In the four-component representation, this is written as
\begin{align}
{\cal T} 
\begin{pmatrix}
F_A^+(\Vec{r}) \\ F_B^+(\Vec{r}) \\ F_A^-(\Vec{r}) \\ F_B^-(\Vec{r})
\end{pmatrix}
=
\begin{pmatrix}
F_A^-(\Vec{r}) \\ F_B^-(\Vec{r}) \\ F_A^+(\Vec{r}) \\ F_B^+(\Vec{r})
\end{pmatrix}^*,
\end{align}
or simply expressed as ${\cal T} \Vec{F} = \tau_x {\cal K} \Vec{F} $,
where $\tau_i \, (i=x,y,z)$ is the Pauli matrices for the valley pseudospin, and ${\cal K}$ is complex conjugate operation.
As the time reversal operation for electron spin is given by  $i s_y K$ with the spin Pauli matrix $s_i\, (i=x,y,z)$,
the total time reversal operation including orbital and spin is given by,
\begin{align}
{\cal T} = i s_y \tau_x {\cal K}.
\end{align}

The in-plane 120$^\circ$ rotation operation $C_3$ is written as
\begin{align}
C_3 |\psi\rangle 
=& 
\sum_{\xi=\pm}
\left[
\sum_{\Vec{R}_{A}} F_A^\xi(\Vec{R}_{A})e^{i\Vec{K}_\xi\cdot\Vec{R}_{A}} |C_3\Vec{R}_{A}\rangle
+ \sum_{\Vec{R}_{B}} F_B^\xi(\Vec{R}_{B})e^{i\Vec{K}_\xi\cdot\Vec{R}_{B}} |C_3 \Vec{R}_{B}\rangle
\right].
\end{align}
When the rotation origin is  chosen on the center of a hexagon in the honeycomb lattice,
$C_3$ maps a $A$ site to some other $A$ site, and a $B$ site  to other $B$ site.
By writing $C_3\Vec{R}_{A} =\Vec{R}'_{A}$ and $C_3\Vec{R}_{B} =\Vec{R}'_{B}$,
we have
\begin{align}
C_3 |\psi\rangle 
=& 
\sum_{\xi=\pm}
\left[
\sum_{\Vec{R}'_{A}} F_A^\xi(C_3^{-1}\Vec{R}'_{A})e^{i\Vec{K}_\xi\cdot C_3^{-1}\Vec{R}'_{A}} |\Vec{R}'_{A}\rangle
+ \sum_{\Vec{R}'_{B}} F_B^\xi(C_3^{-1}\Vec{R}'_{B})e^{i\Vec{K}_\xi\cdot C_3^{-1}\Vec{R}'_{B}} |\Vec{R}'_{B}\rangle
\right]
\nonumber\\
=& 
\sum_{\xi=\pm}
\left[
\sum_{\Vec{R}'_{A}} \omega^\xi F_A^\xi(C_3^{-1}\Vec{R}'_{A})e^{i\Vec{K}_\xi\cdot \Vec{R}'_{A}} |\Vec{R}'_{A}\rangle
+ \sum_{\Vec{R}'_{B}} \omega^{-\xi} F_B^\xi(C_3^{-1}\Vec{R}'_{B})e^{i\Vec{K}_\xi\cdot \Vec{R}'_{B}} |\Vec{R}'_{B}\rangle
\right],
\end{align}
where we used $e^{i\Vec{K}_\xi\cdot C_3^{-1}\Vec{R}'_{A}} = \omega^\xi  e^{i\Vec{K}_\xi\cdot \Vec{R}'_{A}}$
and $e^{i\Vec{K}_\xi\cdot C_3^{-1}\Vec{R}'_{B}} = \omega^{-\xi}  e^{i\Vec{K}_\xi\cdot \Vec{R}'_{B}}$.
In the four-component representation, it is written as
\begin{align}
C_3
\begin{pmatrix}
F_A^+(\Vec{r}) \\ F_B^+(\Vec{r}) \\ F_A^-(\Vec{r}) \\ F_B^-(\Vec{r})
\end{pmatrix}
=
\begin{pmatrix}
\omega F_A^+(C_3^{-1}\Vec{r}) \\ \omega^{-1} F_B^+(C_3^{-1}\Vec{r}) \\ \omega^{-1}F_A^-(C_3^{-1}\Vec{r}) \\ \omega F_B^-(C_3^{-1}\Vec{r})
\end{pmatrix},
\end{align}
It is shortened as $C_3 \Vec{F} =[-(1/2)+(\sqrt{3}/2)\tau_z\sigma_z]\tilde{C}_3 \Vec{F}$,
where $\tilde{C}_3$ represents the 120$^\circ$ rotation for the envelop function i.e., $\tilde{C}_3 \Vec{F}(\Vec{r}) = \Vec{F}(C_3^{-1}\Vec{r})$,
and  $\sigma_i\, (i=x,y,z)$ is the Pauli matrices for $A,B$ sublattice.
Since the time reversal operation for electron spin is given by  $e^{-i(2\pi/3)s_z/2}=(1/2)- i (\sqrt{3}/2) s_z$,
the total time reversal operation including orbital and spin becomes  \cite{guinea2010spin}
\begin{align}
C_3 = \left( \frac{1}{2} - i \frac{\sqrt{3}}{2} s_z \right)
\left(-\frac{1}{2} + \frac{\sqrt{3}}{2}\tau_z\sigma_z \right) \tilde{C}_3.
\end{align}

The spin-orbit interaction $V_{\rm eff}$ is given by Eq. (7) in the main text, or
\begin{align}
V_{\rm eff}  
&= \frac{\lambda}{2} \tau_z s_z +  \frac{\lambda_R}{2} e^{-i \phi s_z/2}(\tau_z \sigma_x s_y - \sigma_y s_x)e^{i \phi s_z/2}
\nonumber\\
&= \frac{\lambda}{2} \tau_z s_z +  \frac{\lambda_R}{2} 
\left[
\cos\phi (\tau_z \sigma_x s_y - \sigma_y s_x)
-
\sin\phi (\tau_z \sigma_x s_x + \sigma_y s_y)
\right],
\end{align}
where the valley index $\xi$ is replaced with the Pauli matrix $\tau_z$.
Then it is straightforward to check that  $V_{\rm eff}$  commutes with ${\cal T}$ and $C_3$. 
An additional space symmetry imposes a constraint on $V_{\rm eff}$.
At $\theta =0$, the reflection symmetry $R_x:(x,y,z)\to (-x,y,z)$ requires $e^{i\phi}$ is real.
At $\theta =30^\circ$, the reflection symmetry $R_y:(x,y,z)\to (x,-y,z)$ requires real $e^{i\phi}$
and also $\lambda = 0$, i.e., the SOC is dominated by the Rashba term.
This can be proved by noting that $R_x$ and $R_y$ are written as
\begin{align}
R_x = -i s_x \tau_x \tilde{R}_x, \nonumber\\
R_y = -i s_y \sigma_x \tilde{R}_y, 
\end{align}
where $\tilde{R}_i\, (i=x,y)$ represents the reflection operator for the  for the envelop function
with respect to axis $i$.


Actually, the term proprotional to $\sigma_z$ (different on-site energies at $A$ and $B$ sites)
also commutes with $\cal{T}$ and $C_3$, while it is prohibited by the incommesurability between graphene and TMDC.
The interlayer matrix element is given by Eq.\ (3) of the main text, or
\begin{eqnarray}
 \braket{\tilde{\mathbf{k}}, \tilde{X}, \tilde{s} | H_{\rm int} | \mathbf{k}, X, s} = -\sum_{\mathbf{G}, \tilde{\mathbf{G}}}  t_{\tilde{X}X}(\mathbf{k} + \mathbf{G}) e^{-i \mathbf{G} \cdot \boldsymbol{\tau}_X + i \tilde{\mathbf{G}} \cdot \boldsymbol{\tau}_{\tilde{X}}} \delta_{\mathbf{k} + \mathbf{G}, \tilde{\mathbf{k}} + \tilde{\mathbf{G}}} \delta_{\tilde{s}s}.
\end{eqnarray}	
When the lattice sturcurtes of graphene and TMDC are incommensurate,
there is at most only single choice of $(\Vec{G},\tilde{\Vec{G}})$ to connect specific pair of $\Vec{k}$ and $\tilde{\Vec{k}}$,
because the primitive reciprocal vectors of graphene $\Vec{a}^*_i$ cannot be written in any linear combinations of those of TMDC, $\tilde{\Vec{a}}^*_j$'s.
Then the difference in graphene's sublattice $X=A,B$ only matters in the global phase factor $e^{-i \mathbf{G} \cdot \boldsymbol{\tau}_X}$, 
and it does not affect the diagonal terms of $V_{\rm eff}$ which are real numbers.
Therefore we have the equal on-site energy at $A$ and $B$ for each spin-valley sector.
When the system is commensurate, on the other hand,
the interlayer hopping from $\Vec{k}$ to $\tilde{\Vec{k}}$ is contributed by several paths with different $\mathbf{G}$'s,
where the different phase factors $e^{-i \mathbf{G} \cdot \boldsymbol{\tau}_X}$ interfere, 
leading to the sublattice dependence.


\bibliography{reference}

\end{document} 
